Modelling of Autosar Libraries for Large Scale Testing

We demonstrate a specific method and technology for model-based testing of large software projects with the QuickCheck tool using property-based specifications. Our specifications are very precise, state-full models of the software under test (SUT). In our approach we define (a) formal descriptions of valid function call sequences (public API), (b) postconditions that check the validity of each call, and (c) call-out specifications that define and validate external system interactions (SUT calling external API). The QuickCheck tool automatically generates and executes tests from these specifications. Commercially, this method and tool have been used to test large parts of the industrially developed automotive libraries based on the Autosar standard. In this paper, we exemplify our approach with a circular buffer specified by Autosar, to demonstrate the capabilities of the model-based testing method of QuickCheck. Our example is small compared to the commercial QuickCheck models, but faithfully addresses many of the same challenges.

==> anc/README <==
This directory contains the complete CirqBuff and MBox QuickCheck
models described in the paper entitled

  Modelling of Autosar Libraries for Large Scale Testing
  by Wojciech Mostowski, Thomas Arts, and John Hughes.

The files contain the Erlang code comprising the different (types of)
models described in the paper.



==> anc/qc_cb.erl <==
-module(qc_cb).

-compile(export_all).
-include_lib("eqc/include/eqc.hrl").
-include_lib("eqc/include/eqc_component.hrl").
-include_lib("cb.hrl"). % Auto-generated
-include_lib("qc_cb.hrl").

initial_state() -> #cb_state{ elements=[] }.

invariant(S) -> length(S#cb_state.elements) =< S#cb_state.size.

postcondition_common(_S, {call, _, create, _, _ }, _Res) -> true;
postcondition_common(S, Call, Res) -> eq(Res, return_value(S, Call)).

create(Size, DataSize) -> cb:'CirqBuffDynCreate'(Size, DataSize).
create_args(_S) -> [nat(), nat()].
create_pre(S, [Size, _DataSize]) -> S#cb_state.ptr == undefined andalso Size > 0.
create_next(S, R, [Size, DataSize]) ->
  S#cb_state{ptr=R, size=Size, data_size = DataSize }.
create_callers() -> [qc_mbox].
create_return(_S, [Size, DataSize]) ->
  #'CirqBufferType' { maxCnt = Size, currCnt = 0, dataSize = DataSize,
    head = 'NULL', tail = 'NULL', bufStart = 'NULL', bufEnd = 'NULL' }.

push(Ptr, Val) ->  DataPtr = eqc_c:create_array(unsigned_char, Val),
  CallRes = cb:'CirqBuffPush'(Ptr, DataPtr), eqc_c:free(DataPtr), CallRes.
push_args(S) -> [S#cb_state.ptr, vector(S#cb_state.data_size, char())].
push_pre(S) ->
  S#cb_state.ptr /= undefined andalso length(S#cb_state.elements) < S#cb_state.size.
push_next(S, _R, [_Ptr, Value]) ->
  S#cb_state{elements = S#cb_state.elements ++ [Value]}.
push_return(S, _Args) -> % 0.
  if length(S#cb_state.elements) < 128 -> 0; true -> 1 end.
push_callers() -> [qc_mbox].

pop(Ptr, DataSize) -> 
  DataPtr = eqc_c:create_array(unsigned_char, [0 || _E <- lists:seq(1, DataSize)]),
  CallRes = cb:'CirqBuffPop'(Ptr, DataPtr),
  DataRes = eqc_c:read_array(DataPtr, DataSize),
  eqc_c:free(DataPtr), {DataRes, CallRes}.
pop_args(S) -> [S#cb_state.ptr, S#cb_state.data_size].
pop_pre(S) ->
   S#cb_state.ptr /= undefined andalso length(S#cb_state.elements) > 0.
pop_next(S, _R, _Args) -> S#cb_state{elements = tl(S#cb_state.elements)}.
pop_return(S, _Args) -> {hd(S#cb_state.elements), 0}. 
pop_callers() -> [qc_mbox].

prop_cb_length() -> ?SETUP(fun() -> qc_cb_setup:setup(), fun() -> ok end end,
  ?FORALL(Cmds, commands(?MODULE),
  begin {H, S, Res} = run_commands(Cmds),
    aggregate(command_names(Cmds),
      measure(num_commands,
        commands_length(Cmds), 
        pretty_commands(?MODULE, Cmds, {H, S, Res}, Res == ok))) end)).

prop_cb() -> ?SETUP(fun() -> qc_cb_setup:setup(), fun() -> ok end end,
  ?FORALL(Cmds, commands(?MODULE),
  begin {_, _, Res} = run_commands(Cmds), Res == ok end)).



==> anc/qc_cb.hrl <==
-record(cb_state, {ptr, size, elements, data_size}).




==> anc/qc_cb_setup.erl <==
-module(qc_cb_setup).
-export([ setup/0 ]).

-include_lib("eqc/include/eqc_c.hrl").
-include_lib("source_path.hrl").

setup() -> eqc_c:start(cb,
  [ {cppflags, "-std=c99 -I " ++ ?AUTOSAR_SRC ++ "/include"},
    {c_src, ?AUTOSAR_SRC ++ "/src/cirq_buffer.c"} ]).




==> anc/qc_cluster.erl <==
-module(qc_cluster).

-compile(export_all).
-include_lib("eqc/include/eqc.hrl").
-include_lib("eqc/include/eqc_cluster.hrl").
-include_lib("source_path.hrl").

components() -> [qc_cb, qc_mbox].

api_spec() -> eqc_cluster:api_spec(?MODULE).

setup_mocking() ->
  eqc_mocking_c:start_mocking(mbox, api_spec(),
    [ "cirq_buffer.h", "mbox.h" ],
    [ ?AUTOSAR_SRC ++ "/src/mbox.c", ?AUTOSAR_SRC ++ "/src/cirq_buffer.c" ],
    [ {cppflags, "-std=c99 -I " ++ ?AUTOSAR_SRC ++ "/include"} ],
    components()).

property_mbox_cluster() ->
  ?SETUP(fun() -> setup_mocking(), fun() -> ok end end,
  ?FORALL(Cmds, commands(?MODULE),
    begin {H, S, Res} = run_commands(Cmds),
      aggregate(command_names(Cmds),
        pretty_commands(?MODULE, Cmds, {H, S, Res}, Res == ok)) end )).




==> anc/qc_mbox.erl <==
-module(qc_mbox).

-compile(export_all).
-include_lib("eqc/include/eqc.hrl").
-include_lib("eqc/include/eqc_component.hrl").
-include_lib("qc_mbox.hrl").
-include_lib("qc_cb.hrl").

-include("mbox.hrl"). % Auto-generated
-include("qc_mbox_capi.erl").

-define(PTR_SIZE, 8). % Change resp. for test running platform (here 64 bit arch.)

initial_state() -> #mbox_state{ elements=[] }.

invariant(S) -> length(S#mbox_state.elements) =< S#mbox_state.size.

postcondition_common(_S, {call, _, create, _, _ }, _R) -> true;
postcondition_common(S, Call, Res) -> eq(Res, return_value(S, Call)).

create(Size) -> mbox:'Arc_MBoxCreate'(Size).
create_args(_S) -> [choose(1, 256)].
create_pre(S, [Size]) -> S#mbox_state.ptr == undefined andalso Size > 0.
create_next(S, R, [Size]) -> S#mbox_state{ptr=R, size=Size }.
create_callouts(_S, [Size]) -> 
  ?CALLOUT(mbox, 'CirqBuffDynCreate', [Size, ?PTR_SIZE], 
  #'CirqBufferType' { maxCnt = Size, currCnt = 0,
    dataSize = 8, head = 'NULL', tail = 'NULL',
    bufStart = 'NULL', bufEnd = 'NULL'}).

post(Ptr, Val) -> 
  DataPtr = eqc_c:create_array(unsigned_char, Val),
  CallRes = mbox:'Arc_MBoxPost'(Ptr, DataPtr),
  eqc_c:free(DataPtr), CallRes.
post_args(S) -> [S#mbox_state.ptr, vector(?PTR_SIZE, char())].
post_pre(S) -> S#mbox_state.ptr /= undefined
  andalso length(S#mbox_state.elements) < S#mbox_state.size.
post_next(S, _R, [_Ptr, Value]) ->
  S#mbox_state{elements = S#mbox_state.elements ++ [Value]}.
post_return(_S, _Args) -> 0.
post_callouts(S, [_Ptr, Value]) ->
  ?CALLOUT(mbox, 'CirqBuffPush', [?WILDCARD, Value],
  if length(S#mbox_state.elements) < 128 -> 0; true -> 1 end).

fetch(Ptr) -> 
  DataPtr = eqc_c:create_array(unsigned_char, [0 || _E <- lists:seq(1, ?PTR_SIZE)]),
  CallRes = mbox:'Arc_MBoxFetch'(Ptr, DataPtr),
  DataRes = eqc_c:read_array(DataPtr, ?PTR_SIZE),
  eqc_c:free(DataPtr), {DataRes, CallRes}.
fetch_args(S) -> [S#mbox_state.ptr].
fetch_pre(S) -> 
  S#mbox_state.ptr /= undefined andalso length(S#mbox_state.elements) > 0.
fetch_next(S, _R, [_Ptr]) -> S#mbox_state{elements = tl(S#mbox_state.elements)}.
fetch_return(S, [_Ptr]) -> {hd(S#mbox_state.elements), 0}.
fetch_callouts(S, [_Ptr]) -> 
  ?CALLOUT(mbox, 'CirqBuffPop', [?WILDCARD], { hd(S#mbox_state.elements), 0}).

weight(#mbox_state{ptr = undefined}, Op) -> case Op of create -> 1; _ -> 0 end;
weight(_S, create) -> 0; weight(_S, post) -> 5; weight(_S, fetch) -> 1.

prop_mbox() ->
  ?SETUP(fun() -> qc_mbox:start_mocking(), fun() -> ok end end,
  ?FORALL(Cmds, more_commands(50, commands(?MODULE)),
  begin {H, S, Res} = run_commands(Cmds),
    aggregate(command_names(Cmds),
      pretty_commands(?MODULE, Cmds, {H, S, Res}, Res == ok)) end)).




==> anc/qc_mbox.hrl <==
-record(mbox_state, {ptr, size, elements, cb_state}).




==> anc/qc_mbox_capi.erl <==
-include_lib("source_path.hrl").

api_spec() -> #api_spec {
  language = c, mocking = eqc_mocking_c,
  modules  = [ #api_module{ name = mbox, functions = [
    #api_fun_c{ name = 'CirqBuffDynCreate', ret = 'CirqBufferType *',
                args = [ #api_arg_c{type = size_t, name = size, dir = in},
                         #api_arg_c{type = size_t, name = dataSize, dir = in} ],
                classify = {qc_cb, create} },
    #api_fun_c{ name = 'CirqBuffPush', ret = int,
                args = [ #api_arg_c{type = 'CirqBufferType *', name = cPtr, dir = in},
                         #api_arg_c{ type = 'void *', name = dataPtr, dir = in,
                           stored_type = 'unsigned char *',
                           buffer = {true, "cPtr->dataSize"}} ],
                classify = {qc_cb, push} },
    #api_fun_c{ name = 'CirqBuffPop',  ret = int,
                args = [ #api_arg_c{type = 'CirqBufferType *', name = cPtr, dir = in},
                         #api_arg_c{ type = 'void *', name = dataPtr, dir = out,
                           stored_type = 'unsigned char *',
                           buffer = {true, "cPtr->dataSize"}} ],
                classify = {qc_cb, pop} }]}]}.

start_mocking() -> eqc_mocking_c:start_mocking(mbox, ?MODULE:api_spec(),
  [ "Std_Types.h", "cirq_buffer.h", "mbox.h" ],
  [ ?AUTOSAR_SRC ++ "/src/mbox.c" ],
  [ {cppflags, "-std=c99 -I . -I " ++ ?AUTOSAR_SRC ++ "/include"} ]).


==> anc/qc_mbox_setup.erl <==
-module(qc_mbox_setup).

-compile(export_all).

-include_lib("eqc/include/eqc_c.hrl").
-include_lib("eqc/include/eqc_mocking.hrl").

-include("qc_mbox_capi.erl").





==> anc/source_path.hrl <==
-define(AUTOSAR_SRC, ".").



